Performance and Energy Optimization of Matrix Multiplication on Asymmetric big.LITTLE Processors

Asymmetric processors have emerged as an appealing technology for severely energy-constrained environments, especially in the mobile market where heterogeneity in applications is mainstream. In addition, given the growing interest on ultra low-power architectures for high performance computing, this type of platforms are also being investigated in the road towards the implementation of energy- efficient high-performance scientific applications. In this paper, we propose a first step towards a complete implementation of the BLAS interface adapted to asymmetric ARM big.LITTLE processors, analyzing the trade-offs between performance and energy efficiency when compared to existing homogeneous (symmetric) multi-threaded BLAS implementations. Our experimental results reveal important gains in performance while maintaining the energy efficiency of homogeneous solutions by efficiently exploiting all the resources of the asymmetric processor.

==> Plots/Data/get_detail_power_data.m <==
%% Performance Asymmetric
performance_asym = dlmread( 'Asymmetric/Config5/salida', ';' )(16,9)

%% Energy efficiency Asymmetric
sizes = [ 4096 ]

for i=1:size(sizes,2)
  filename_energy = sprintf( 'Asymmetric/Config5/complete_INT_%d_5', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  size(energy)
  average_power_A7 = mean( energy( :, 3 ) );
  average_power_A15 = mean( energy( :, 4 ) );
  average_power_MEM = mean( energy( :, 5 ) );
  average_power_GPU = mean( energy( :, 6 ) );
  average_power_TOT = mean( energy( :, 7 ) );
  performance_asym(i, end+1) = average_power_A7;
  performance_asym(i, end+1) = average_power_A15;
  performance_asym(i, end+1) = average_power_MEM;
  performance_asym(i, end+1) = average_power_GPU;
  performance_asym(i, end+1) = average_power_TOT;
  performance_asym(i, end+1) = performance_asym(i,1)./performance_asym(i,end)
end

%% Performance A15
performance_A15_1th = dlmread( 'Symmetric/ResultsSym/A15/salida_1th', ';' )(16,9)
performance_A15_2th = dlmread( 'Symmetric/ResultsSym/A15/salida_2th', ';' )(16,9)
performance_A15_3th = dlmread( 'Symmetric/ResultsSym/A15/salida_3th', ';' )(16,9)
performance_A15_4th = dlmread( 'Symmetric/ResultsSym/A15/salida_4th', ';' )(16,9)

%% Energy efficiency A15
sizes = [ 4096 ]

for i=1:size(sizes,2)
  filename_energy = sprintf( 'Symmetric/ResultsSym/A15/complete_INT_%d_1', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power_A7 = mean( energy( :, 3 ) );
  average_power_A15 = mean( energy( :, 4 ) );
  average_power_MEM = mean( energy( :, 5 ) );
  average_power_GPU = mean( energy( :, 6 ) );
  average_power_TOT = mean( energy( :, 7 ) );
  performance_A15_1th(i, end+1) = average_power_A7;
  performance_A15_1th(i, end+1) = average_power_A15;
  performance_A15_1th(i, end+1) = average_power_MEM;
  performance_A15_1th(i, end+1) = average_power_GPU;
  performance_A15_1th(i, end+1) = average_power_TOT;
  performance_A15_1th(i, end+1) = performance_A15_1th(i,1)./performance_A15_1th(i,end)

  filename_energy = sprintf( 'Symmetric/ResultsSym/A15/complete_INT_%d_2', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power_A7 = mean( energy( :, 3 ) );
  average_power_A15 = mean( energy( :, 4 ) );
  average_power_MEM = mean( energy( :, 5 ) );
  average_power_GPU = mean( energy( :, 6 ) );
  average_power_TOT = mean( energy( :, 7 ) );
  performance_A15_2th(i, end+1) = average_power_A7;
  performance_A15_2th(i, end+1) = average_power_A15;
  performance_A15_2th(i, end+1) = average_power_MEM;
  performance_A15_2th(i, end+1) = average_power_GPU;
  performance_A15_2th(i, end+1) = average_power_TOT;
  performance_A15_2th(i, end+1) = performance_A15_2th(i,1)./performance_A15_2th(i,end)

  filename_energy = sprintf( 'Symmetric/ResultsSym/A15/complete_INT_%d_3', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power_A7 = mean( energy( :, 3 ) );
  average_power_A15 = mean( energy( :, 4 ) );
  average_power_MEM = mean( energy( :, 5 ) );
  average_power_GPU = mean( energy( :, 6 ) );
  average_power_TOT = mean( energy( :, 7 ) );
  performance_A15_3th(i, end+1) = average_power_A7;
  performance_A15_3th(i, end+1) = average_power_A15;
  performance_A15_3th(i, end+1) = average_power_MEM;
  performance_A15_3th(i, end+1) = average_power_GPU;
  performance_A15_3th(i, end+1) = average_power_TOT;
  performance_A15_3th(i, end+1) = performance_A15_3th(i,1)./performance_A15_3th(i,end)

  filename_energy = sprintf( 'Symmetric/ResultsSym/A15/complete_INT_%d_4', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power_A7 = mean( energy( :, 3 ) );
  average_power_A15 = mean( energy( :, 4 ) );
  average_power_MEM = mean( energy( :, 5 ) );
  average_power_GPU = mean( energy( :, 6 ) );
  average_power_TOT = mean( energy( :, 7 ) );
  performance_A15_4th(i, end+1) = average_power_A7;
  performance_A15_4th(i, end+1) = average_power_A15;
  performance_A15_4th(i, end+1) = average_power_MEM;
  performance_A15_4th(i, end+1) = average_power_GPU;
  performance_A15_4th(i, end+1) = average_power_TOT;
  performance_A15_4th(i, end+1) = performance_A15_4th(i,1)./performance_A15_4th(i,end)
end

%% Performance A7
performance_A7_1th = dlmread( 'Symmetric/ResultsSym/A7/salida_1th', ';' )(16,9)
performance_A7_2th = dlmread( 'Symmetric/ResultsSym/A7/salida_2th', ';' )(16,9)
performance_A7_3th = dlmread( 'Symmetric/ResultsSym/A7/salida_3th', ';' )(16,9)
performance_A7_4th = dlmread( 'Symmetric/ResultsSym/A7/salida_4th', ';' )(16,9)

%% Energy efficiency A7
sizes = [ 4096 ]

for i=1:size(sizes,2)
  filename_energy = sprintf( 'Symmetric/ResultsSym/A7/complete_INT_%d_1', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power_A7 = mean( energy( :, 3 ) );
  average_power_A15 = mean( energy( :, 4 ) );
  average_power_MEM = mean( energy( :, 5 ) );
  average_power_GPU = mean( energy( :, 6 ) );
  average_power_TOT = mean( energy( :, 7 ) );
  performance_A7_1th(i, end+1) = average_power_A7;
  performance_A7_1th(i, end+1) = average_power_A15;
  performance_A7_1th(i, end+1) = average_power_MEM;
  performance_A7_1th(i, end+1) = average_power_GPU;
  performance_A7_1th(i, end+1) = average_power_TOT;
  performance_A7_1th(i, end+1) = performance_A7_1th(i,1)./performance_A7_1th(i,end)

  filename_energy = sprintf( 'Symmetric/ResultsSym/A7/complete_INT_%d_2', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power_A7 = mean( energy( :, 3 ) );
  average_power_A15 = mean( energy( :, 4 ) );
  average_power_MEM = mean( energy( :, 5 ) );
  average_power_GPU = mean( energy( :, 6 ) );
  average_power_TOT = mean( energy( :, 7 ) );
  performance_A7_2th(i, end+1) = average_power_A7;
  performance_A7_2th(i, end+1) = average_power_A15;
  performance_A7_2th(i, end+1) = average_power_MEM;
  performance_A7_2th(i, end+1) = average_power_GPU;
  performance_A7_2th(i, end+1) = average_power_TOT;
  performance_A7_2th(i, end+1) = performance_A7_2th(i,1)./performance_A7_2th(i,end)

  filename_energy = sprintf( 'Symmetric/ResultsSym/A7/complete_INT_%d_3', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power_A7 = mean( energy( :, 3 ) );
  average_power_A15 = mean( energy( :, 4 ) );
  average_power_MEM = mean( energy( :, 5 ) );
  average_power_GPU = mean( energy( :, 6 ) );
  average_power_TOT = mean( energy( :, 7 ) );
  performance_A7_3th(i, end+1) = average_power_A7;
  performance_A7_3th(i, end+1) = average_power_A15;
  performance_A7_3th(i, end+1) = average_power_MEM;
  performance_A7_3th(i, end+1) = average_power_GPU;
  performance_A7_3th(i, end+1) = average_power_TOT;
  performance_A7_3th(i, end+1) = performance_A7_3th(i,1)./performance_A7_3th(i,end)

  filename_energy = sprintf( 'Symmetric/ResultsSym/A7/complete_INT_%d_4', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power_A7 = mean( energy( :, 3 ) );
  average_power_A15 = mean( energy( :, 4 ) );
  average_power_MEM = mean( energy( :, 5 ) );
  average_power_GPU = mean( energy( :, 6 ) );
  average_power_TOT = mean( energy( :, 7 ) );
  performance_A7_4th(i, end+1) = average_power_A7;
  performance_A7_4th(i, end+1) = average_power_A15;
  performance_A7_4th(i, end+1) = average_power_MEM;
  performance_A7_4th(i, end+1) = average_power_GPU;
  performance_A7_4th(i, end+1) = average_power_TOT;
  performance_A7_4th(i, end+1) = performance_A7_4th(i,1)./performance_A7_4th(i,end)
end

%% Performance Asymmetric
performance_asym_so = dlmread( 'Symmetric/ResultsSym/A7_A15/salida_44th', ';' )(16,9)

%% Energy efficiency Asymmetric
sizes = [ 4096 ]

for i=1:size(sizes,2)
  filename_energy = sprintf( 'Symmetric/ResultsSym/A7_A15/complete_INT_%d_4', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  size(energy)
  average_power_A7 = mean( energy( :, 3 ) );
  average_power_A15 = mean( energy( :, 4 ) );
  average_power_MEM = mean( energy( :, 5 ) );
  average_power_GPU = mean( energy( :, 6 ) );
  average_power_TOT = mean( energy( :, 7 ) );
  performance_asym_so(i, end+1) = average_power_A7;
  performance_asym_so(i, end+1) = average_power_A15;
  performance_asym_so(i, end+1) = average_power_MEM;
  performance_asym_so(i, end+1) = average_power_GPU;
  performance_asym_so(i, end+1) = average_power_TOT;
  performance_asym_so(i, end+1) = performance_asym_so(i,1)./performance_asym_so(i,end)
end

result = [
performance_asym,
performance_A15_1th,
performance_A15_2th,
performance_A15_3th,
performance_A15_4th,
performance_A7_1th,
performance_A7_2th,
performance_A7_3th,
performance_A7_4th,
performance_asym_so
]


==> Plots/Data/process.m <==
%% Performance Asymmetric
performance_asym = dlmread( 'Asymmetric/Config5/salida', ';' )

%% Energy efficiency Asymmetric
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048, 3072, 4096 ]
%sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048 ]; %, 3072, 4096 ]

for i=1:size(sizes,2)
  filename_energy = sprintf( 'Asymmetric/Config5/complete_INT_%d_5', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  size(energy)
  average_power = mean( energy( :, 7 ) )
  performance_asym(i, end) = average_power
end

%% Performance A15
performance_A15 = dlmread( 'Symmetric/ResultsSym/A15/salida_4th', ';' )

%% Energy efficiency A15
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048, 3072, 4096 ]

for i=1:size(sizes,2)
  filename_energy = sprintf( 'Symmetric/ResultsSym/A15/complete_INT_%d_4', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  size(energy)
  average_power = mean( energy( :, 7 ) )
  performance_A15(i, end) = average_power
end

%% Performance A7
performance_A7 = dlmread( 'Symmetric/ResultsSym/A7/salida_4th', ';' )

%% Energy efficiency A7
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048, 3072, 4096 ]

for i=1:size(sizes,2)
  filename_energy = sprintf( 'Symmetric/ResultsSym/A7/complete_INT_%d_4', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  size(energy)
  average_power = mean( energy( :, 7 ) )
  performance_A7(i, end) = average_power
end

%% Performance A7+A15
performance_A7_A15 = dlmread( 'Symmetric/ResultsSym/A7_A15/salida_44th', ';' )

%% Energy efficiency A7+A15
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048, 3072, 4096 ]

for i=1:size(sizes,2)
  filename_energy = sprintf( 'Symmetric/ResultsSym/A7_A15/complete_INT_%d_4', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  size(energy)
  average_power = mean( energy( :, 7 ) )
  performance_A7_A15(i, end) = average_power
end



%% Plotting basic
plot( performance_asym( :, 2), performance_asym( :, 9), '1-x', 'linewidth', 2, 'markersize', 5,
      performance_A15( :, 2), performance_A15( :, 9), '2-o', 'linewidth', 2, 'markersize', 5,
      performance_A7( :, 2), performance_A7( :, 9), '3-^', 'linewidth', 2, 'markersize', 5,
      performance_A7_A15( :, 2), performance_A7_A15( :, 9), '4-^', 'linewidth', 2, 'markersize', 5,
                       performance_A15( :, 2), performance_A7( :, 9) + performance_A15( :, 9), '5-', 'linewidth', 2, 'markersize', 5 );

title( "BLIS DGEMM performance on Exynos 5422" );
xlabel( "Problem size" );
ylabel( "GFLOPS" );
axis([32 4096 0 18]);
grid("on");
legend( "DGEMM - big.LITTLE (4+4 threads)", "DGEMM - A15 (4 threads)", "DGEMM - A7 (4 threads)", "DGEMM - A7+A15 (4+4 threads)", "Ideal", 'location', 'northwest' );

print -deps -color dgemm_BLIS_GFLOPS.eps


plot( performance_asym( :, 2), performance_asym( :, 9)./performance_asym(:, end), '1-x', 'linewidth', 2, 'markersize', 5,
      performance_A15( :, 2), performance_A15( :, 9)./performance_A15(:, end), '2-o', 'linewidth', 2, 'markersize', 5,
      performance_A7( :, 2), performance_A7( :, 9)./performance_A7(:, end), '3-^', 'linewidth', 2, 'markersize', 5,
      performance_A7_A15( :, 2), performance_A7_A15( :, 9)./performance_A7_A15(:, end), '4-^', 'linewidth', 2, 'markersize', 5 );


title( "BLIS DGEMM energy efficiency on Exynos 5422" );
xlabel( "Problem size" );
ylabel( "GFLOPS/W" );
axis([32 4096 0 3]);
grid("on");
legend( "DGEMM - big.LITTLE (4+4 threads)", "DGEMM - A15 (4 threads)", "DGEMM - A7 (4 threads)", "DGEMM - A7 + A15 (4 + 4 threads)", 'location', 'northwest' );

print -deps -color dgemm_BLIS_GFLOPSW.eps





==> Plots/Data/process_detailed.m <==
%% Performance Asymmetric
performance_asym = dlmread( 'Asymmetric/Config5/salida', ';' )

%% Energy efficiency Asymmetric
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048, 3072, 4096 ]

for i=1:size(sizes,2)
  filename_energy = sprintf( 'Asymmetric/Config5/complete_INT_%d_5', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  size(energy)
  average_power = mean( energy( :, 7 ) )
  performance_asym(i, end) = average_power
end

%% Performance A15
performance_A15_1th = dlmread( 'Symmetric/ResultsSym/A15/salida_1th', ';' )
performance_A15_2th = dlmread( 'Symmetric/ResultsSym/A15/salida_2th', ';' )
performance_A15_3th = dlmread( 'Symmetric/ResultsSym/A15/salida_3th', ';' )
performance_A15_4th = dlmread( 'Symmetric/ResultsSym/A15/salida_4th', ';' )

%% Energy efficiency A15
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048, 3072, 4096 ];

for i=1:size(sizes,2)
  filename_energy = sprintf( 'Symmetric/ResultsSym/A15/complete_INT_%d_1', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A15_1th(i, end) = average_power

  filename_energy = sprintf( 'Symmetric/ResultsSym/A15/complete_INT_%d_2', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A15_2th(i, end) = average_power

  filename_energy = sprintf( 'Symmetric/ResultsSym/A15/complete_INT_%d_3', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A15_3th(i, end) = average_power

  filename_energy = sprintf( 'Symmetric/ResultsSym/A15/complete_INT_%d_4', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A15_4th(i, end) = average_power
end

%% Performance A7
performance_A7_1th = dlmread( 'Symmetric/ResultsSym/A7/salida_1th', ';' )
performance_A7_2th = dlmread( 'Symmetric/ResultsSym/A7/salida_2th', ';' )
performance_A7_3th = dlmread( 'Symmetric/ResultsSym/A7/salida_3th', ';' )
performance_A7_4th = dlmread( 'Symmetric/ResultsSym/A7/salida_4th', ';' )

%% Energy efficiency A7
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048, 3072, 4096 ]

for i=1:size(sizes,2)
  filename_energy = sprintf( 'Symmetric/ResultsSym/A7/complete_INT_%d_1', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A7_1th(i, end) = average_power

  filename_energy = sprintf( 'Symmetric/ResultsSym/A7/complete_INT_%d_2', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A7_2th(i, end) = average_power

  filename_energy = sprintf( 'Symmetric/ResultsSym/A7/complete_INT_%d_3', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A7_3th(i, end) = average_power

  filename_energy = sprintf( 'Symmetric/ResultsSym/A7/complete_INT_%d_4', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A7_4th(i, end) = average_power
end

%% Plotting basic
plot( %performance_asym( :, 2), performance_asym( :, 9), '1-x', 'linewidth', 1, 'markersize', 3,
      performance_A15_4th( :, 2), performance_A15_4th( :, 9), '2-s', 'linewidth', 2, 'markersize', 5,
      performance_A15_3th( :, 2), performance_A15_3th( :, 9), '2-^', 'linewidth', 2, 'markersize', 5,
      performance_A15_2th( :, 2), performance_A15_2th( :, 9), '2-x', 'linewidth', 2, 'markersize', 5,
      performance_A15_1th( :, 2), performance_A15_1th( :, 9), '2-o', 'linewidth', 2, 'markersize', 5,
      performance_A7_4th( :, 2), performance_A7_4th( :, 9), '3-s', 'linewidth', 2, 'markersize', 5,  
      performance_A7_3th( :, 2), performance_A7_3th( :, 9), '3-^', 'linewidth', 2, 'markersize', 5,  
      performance_A7_2th( :, 2), performance_A7_2th( :, 9), '3-x', 'linewidth', 2, 'markersize', 5,  
      performance_A7_1th( :, 2), performance_A7_1th( :, 9), '3-o', 'linewidth', 2, 'markersize', 5 );

title( "BLIS DGEMM performance on Exynos 5422" );
xlabel( "Problem size" );
ylabel( "GFLOPS" );
axis([32 4096 0 18]);
grid("on");
legend( %"DGEMM - big.LITTLE (4+4 threads)", 
                                            "DGEMM - A15 (4 threads)", 
                                            "DGEMM - A15 (3 threads)",
                                            "DGEMM - A15 (2 threads)",
                                            "DGEMM - A15 (1 threads)",
                                            "DGEMM - A7 (4 threads)",
                                            "DGEMM - A7 (3 threads)",
                                            "DGEMM - A7 (2 threads)",
                                            "DGEMM - A7 (1 threads)", 'location', 'northwest' );

print -deps -color dgemm_BLIS_GFLOPS_detail.eps


plot( %performance_asym( :, 2), performance_asym( :, 9)./performance_asym(:, end), '1-x', 'linewidth', 1, 'markersize', 3,
      performance_A15_4th( :, 2), performance_A15_4th( :, 9)./performance_A15_4th(:, end), '2-s', 'linewidth', 2, 'markersize', 5,
      performance_A15_3th( :, 2), performance_A15_3th( :, 9)./performance_A15_3th(:, end), '2-^', 'linewidth', 2, 'markersize', 5,
      performance_A15_2th( :, 2), performance_A15_2th( :, 9)./performance_A15_2th(:, end), '2-x', 'linewidth', 2, 'markersize', 5,
      performance_A15_1th( :, 2), performance_A15_1th( :, 9)./performance_A15_1th(:, end), '2-o', 'linewidth', 2, 'markersize', 5,
      performance_A7_4th( :, 2), performance_A7_4th( :, 9)./performance_A7_4th(:, end), '3-s', 'linewidth', 2, 'markersize', 5,
      performance_A7_3th( :, 2), performance_A7_3th( :, 9)./performance_A7_3th(:, end), '3-^', 'linewidth', 2, 'markersize', 5,   
      performance_A7_2th( :, 2), performance_A7_2th( :, 9)./performance_A7_2th(:, end), '3-x', 'linewidth', 2, 'markersize', 5,   
      performance_A7_1th( :, 2), performance_A7_1th( :, 9)./performance_A7_1th(:, end), '3-o', 'linewidth', 2, 'markersize', 5 );


title( "BLIS DGEMM energy efficieny on Exynos 5422" );
xlabel( "Problem size" );
ylabel( "GFLOPS/W" );
axis([32 4096 0 3]);
grid("on");
legend( %"DGEMM - big.LITTLE (4+4 threads)", 
                                            "DGEMM - A15 (4 threads)", 
                                            "DGEMM - A15 (3 threads)",
                                            "DGEMM - A15 (2 threads)",
                                            "DGEMM - A15 (1 threads)",
                                            "DGEMM - A7 (4 threads)",
                                            "DGEMM - A7 (3 threads)",
                                            "DGEMM - A7 (2 threads)",
                                            "DGEMM - A7 (1 threads)", 'location', 'northwest' );


print -deps -color dgemm_BLIS_GFLOPSW_detail.eps





==> Plots/Data/process_detailed_small.m <==
%% Performance Asymmetric
performance_asym = dlmread( 'Asymmetric/Config5/salida', ';' )

%% Energy efficiency Asymmetric
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048, 3072, 4096 ]
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048 ]; %, 3072, 4096 ]
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768 ];

for i=1:size(sizes,2)
  filename_energy = sprintf( 'Asymmetric/Config5/complete_INT_%d_5', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  size(energy)
  average_power = mean( energy( :, 7 ) )
  performance_asym(i, end) = average_power
end

%% Performance A15
performance_A15_1th = dlmread( 'NewSymmetric/ResultsSym/A15/salida_1th', ';' )
performance_A15_2th = dlmread( 'NewSymmetric/ResultsSym/A15/salida_2th', ';' )
performance_A15_3th = dlmread( 'NewSymmetric/ResultsSym/A15/salida_3th', ';' )
performance_A15_4th = dlmread( 'NewSymmetric/ResultsSym/A15/salida_4th', ';' )

%% Energy efficiency A15
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048 ]; %, 3072, 4096 ]
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768 ];

for i=1:size(sizes,2)
  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A15/complete_INT_%d_1', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A15_1th(i, end) = average_power

  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A15/complete_INT_%d_2', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A15_2th(i, end) = average_power

  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A15/complete_INT_%d_3', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A15_3th(i, end) = average_power

  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A15/complete_INT_%d_4', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A15_4th(i, end) = average_power
end

%% Performance A7
performance_A7_1th = dlmread( 'NewSymmetric/ResultsSym/A7/salida_1th', ';' )
performance_A7_2th = dlmread( 'NewSymmetric/ResultsSym/A7/salida_2th', ';' )
performance_A7_3th = dlmread( 'NewSymmetric/ResultsSym/A7/salida_3th', ';' )
performance_A7_4th = dlmread( 'NewSymmetric/ResultsSym/A7/salida_4th', ';' )

%% Energy efficiency A7
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048, 3072, 4096 ]
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048 ]; %, 3072, 4096 ]
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768 ];

for i=1:size(sizes,2)
  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A7/complete_INT_%d_1', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A7_1th(i, end) = average_power

  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A7/complete_INT_%d_2', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A7_2th(i, end) = average_power

  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A7/complete_INT_%d_3', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A7_3th(i, end) = average_power

  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A7/complete_INT_%d_4', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A7_4th(i, end) = average_power
end

%% Plotting basic
plot( performance_asym( :, 2), performance_asym( :, 9), '1-x', 'linewidth', 1, 'markersize', 3,
      performance_A15_4th( :, 2), performance_A15_4th( :, 9), '2-s', 'linewidth', 1, 'markersize', 3,
      performance_A15_3th( :, 2), performance_A15_3th( :, 9), '2-^', 'linewidth', 1, 'markersize', 3,
      performance_A15_2th( :, 2), performance_A15_2th( :, 9), '2-x', 'linewidth', 1, 'markersize', 3,
      performance_A15_1th( :, 2), performance_A15_1th( :, 9), '2-o', 'linewidth', 1, 'markersize', 3,
      performance_A7_4th( :, 2), performance_A7_4th( :, 9), '3-s', 'linewidth', 1, 'markersize', 3,  
      performance_A7_3th( :, 2), performance_A7_3th( :, 9), '3-^', 'linewidth', 1, 'markersize', 3,  
      performance_A7_2th( :, 2), performance_A7_2th( :, 9), '3-x', 'linewidth', 1, 'markersize', 3,  
      performance_A7_1th( :, 2), performance_A7_1th( :, 9), '3-o', 'linewidth', 1, 'markersize', 3 );

title( "BLIS DGEMM performance on Exynos 5422" );
xlabel( "Problem size" );
ylabel( "GFLOPS" );
axis([32 768 0 14]);
grid("on");
legend( "DGEMM - big.LITTLE (4+4 threads)", "DGEMM - A15 (4 threads)", 
                                            "DGEMM - A15 (3 threads)",
                                            "DGEMM - A15 (2 threads)",
                                            "DGEMM - A15 (1 threads)",
                                            "DGEMM - A7 (4 threads)",
                                            "DGEMM - A7 (3 threads)",
                                            "DGEMM - A7 (2 threads)",
                                            "DGEMM - A7 (1 threads)", 'location', 'northwest' );

print -FTimes:5 -dpdf -color dgemm_BLIS_GFLOPS_detail_small.pdf


plot( performance_asym( :, 2), performance_asym( :, 9)./performance_asym(:, end), '1-x', 'linewidth', 1, 'markersize', 3,
      performance_A15_4th( :, 2), performance_A15_4th( :, 9)./performance_A15_4th(:, end), '2-s', 'linewidth', 1, 'markersize', 3,
      performance_A15_3th( :, 2), performance_A15_3th( :, 9)./performance_A15_3th(:, end), '2-^', 'linewidth', 1, 'markersize', 3,
      performance_A15_2th( :, 2), performance_A15_2th( :, 9)./performance_A15_2th(:, end), '2-x', 'linewidth', 1, 'markersize', 3,
      performance_A15_1th( :, 2), performance_A15_1th( :, 9)./performance_A15_1th(:, end), '2-o', 'linewidth', 1, 'markersize', 3,
      performance_A7_4th( :, 2), performance_A7_4th( :, 9)./performance_A7_4th(:, end), '3-s', 'linewidth', 1, 'markersize', 3,
      performance_A7_3th( :, 2), performance_A7_3th( :, 9)./performance_A7_3th(:, end), '3-^', 'linewidth', 1, 'markersize', 3,   
      performance_A7_2th( :, 2), performance_A7_2th( :, 9)./performance_A7_2th(:, end), '3-x', 'linewidth', 1, 'markersize', 3,   
      performance_A7_1th( :, 2), performance_A7_1th( :, 9)./performance_A7_1th(:, end), '3-o', 'linewidth', 1, 'markersize', 3 );


title( "BLIS DGEMM performance on Exynos 5422" );
xlabel( "Problem size" );
ylabel( "GFLOPS/W" );
axis([32 768 0 2]);
grid("on");
legend( "DGEMM - big.LITTLE (4+4 threads)", "DGEMM - A15 (4 threads)", 
                                            "DGEMM - A15 (3 threads)",
                                            "DGEMM - A15 (2 threads)",
                                            "DGEMM - A15 (1 threads)",
                                            "DGEMM - A7 (4 threads)",
                                            "DGEMM - A7 (3 threads)",
                                            "DGEMM - A7 (2 threads)",
                                            "DGEMM - A7 (1 threads)", 'location', 'northwest' );


print -FTimes:5 -dpdf -color dgemm_BLIS_GFLOPSW_detail_small.pdf





==> Plots/Data/process_detailed_tiny.m <==
%% Performance Asymmetric
performance_asym = dlmread( 'Asymmetric/Config5/salida', ';' )

%% Energy efficiency Asymmetric
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048, 3072, 4096 ]
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048 ]; %, 3072, 4096 ]
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768 ];
sizes = [32, 64, 96, 128, 192, 256 ]; 

for i=1:size(sizes,2)
  filename_energy = sprintf( 'Asymmetric/Config5/complete_INT_%d_5', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  size(energy)
  average_power = mean( energy( :, 7 ) )
  performance_asym(i, end) = average_power
end

%% Performance A15
performance_A15_1th = dlmread( 'NewSymmetric/ResultsSym/A15/salida_1th', ';' )
performance_A15_2th = dlmread( 'NewSymmetric/ResultsSym/A15/salida_2th', ';' )
performance_A15_3th = dlmread( 'NewSymmetric/ResultsSym/A15/salida_3th', ';' )
performance_A15_4th = dlmread( 'NewSymmetric/ResultsSym/A15/salida_4th', ';' )

%% Energy efficiency A15
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048 ]; %, 3072, 4096 ]
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768 ];
sizes = [32, 64, 96, 128, 192, 256 ]; 

for i=1:size(sizes,2)
  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A15/complete_INT_%d_1', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A15_1th(i, end) = average_power

  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A15/complete_INT_%d_2', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A15_2th(i, end) = average_power

  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A15/complete_INT_%d_3', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A15_3th(i, end) = average_power

  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A15/complete_INT_%d_4', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A15_4th(i, end) = average_power
end

%% Performance A7
performance_A7_1th = dlmread( 'NewSymmetric/ResultsSym/A7/salida_1th', ';' )
performance_A7_2th = dlmread( 'NewSymmetric/ResultsSym/A7/salida_2th', ';' )
performance_A7_3th = dlmread( 'NewSymmetric/ResultsSym/A7/salida_3th', ';' )
performance_A7_4th = dlmread( 'NewSymmetric/ResultsSym/A7/salida_4th', ';' )

%% Energy efficiency A7
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048, 3072, 4096 ]
sizes = [32, 64, 96, 128, 192, 256, 320, 384, 512, 768, 1024, 1280, 1536, 2048 ]; %, 3072, 4096 ]
sizes = [32, 64, 96, 128, 192, 256 ]; 

for i=1:size(sizes,2)
  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A7/complete_INT_%d_1', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A7_1th(i, end) = average_power

  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A7/complete_INT_%d_2', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A7_2th(i, end) = average_power

  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A7/complete_INT_%d_3', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A7_3th(i, end) = average_power

  filename_energy = sprintf( 'NewSymmetric/ResultsSym/A7/complete_INT_%d_4', sizes(i) )
  energy = dlmread( filename_energy, ";" );
  average_power = mean( energy( :, 7 ) )
  performance_A7_4th(i, end) = average_power
end

%% Plotting basic
plot( performance_asym( :, 2), performance_asym( :, 9), '1-x', 'linewidth', 1, 'markersize', 3,
      performance_A15_4th( :, 2), performance_A15_4th( :, 9), '2-s', 'linewidth', 1, 'markersize', 3,
      performance_A15_3th( :, 2), performance_A15_3th( :, 9), '2-^', 'linewidth', 1, 'markersize', 3,
      performance_A15_2th( :, 2), performance_A15_2th( :, 9), '2-x', 'linewidth', 1, 'markersize', 3,
      performance_A15_1th( :, 2), performance_A15_1th( :, 9), '2-o', 'linewidth', 1, 'markersize', 3,
      performance_A7_4th( :, 2), performance_A7_4th( :, 9), '3-s', 'linewidth', 1, 'markersize', 3,  
      performance_A7_3th( :, 2), performance_A7_3th( :, 9), '3-^', 'linewidth', 1, 'markersize', 3,  
      performance_A7_2th( :, 2), performance_A7_2th( :, 9), '3-x', 'linewidth', 1, 'markersize', 3,  
      performance_A7_1th( :, 2), performance_A7_1th( :, 9), '3-o', 'linewidth', 1, 'markersize', 3 );

title( "BLIS DGEMM performance on Exynos 5422" );
xlabel( "Problem size" );
ylabel( "GFLOPS" );
axis([32 256 0 14]);
grid("on");
legend( "DGEMM - big.LITTLE (4+4 threads)", "DGEMM - A15 (4 threads)", 
                                            "DGEMM - A15 (3 threads)",
                                            "DGEMM - A15 (2 threads)",
                                            "DGEMM - A15 (1 threads)",
                                            "DGEMM - A7 (4 threads)",
                                            "DGEMM - A7 (3 threads)",
                                            "DGEMM - A7 (2 threads)",
                                            "DGEMM - A7 (1 threads)", 'location', 'northwest' );

print -FTimes:5 -dpdf -color dgemm_BLIS_GFLOPS_detail_tiny.pdf


plot( performance_asym( :, 2), performance_asym( :, 9)./performance_asym(:, end), '1-x', 'linewidth', 1, 'markersize', 3,
      performance_A15_4th( :, 2), performance_A15_4th( :, 9)./performance_A15_4th(:, end), '2-s', 'linewidth', 1, 'markersize', 3,
      performance_A15_3th( :, 2), performance_A15_3th( :, 9)./performance_A15_3th(:, end), '2-^', 'linewidth', 1, 'markersize', 3,
      performance_A15_2th( :, 2), performance_A15_2th( :, 9)./performance_A15_2th(:, end), '2-x', 'linewidth', 1, 'markersize', 3,
      performance_A15_1th( :, 2), performance_A15_1th( :, 9)./performance_A15_1th(:, end), '2-o', 'linewidth', 1, 'markersize', 3,
      performance_A7_4th( :, 2), performance_A7_4th( :, 9)./performance_A7_4th(:, end), '3-s', 'linewidth', 1, 'markersize', 3,
      performance_A7_3th( :, 2), performance_A7_3th( :, 9)./performance_A7_3th(:, end), '3-^', 'linewidth', 1, 'markersize', 3,   
      performance_A7_2th( :, 2), performance_A7_2th( :, 9)./performance_A7_2th(:, end), '3-x', 'linewidth', 1, 'markersize', 3,   
      performance_A7_1th( :, 2), performance_A7_1th( :, 9)./performance_A7_1th(:, end), '3-o', 'linewidth', 1, 'markersize', 3 );


title( "BLIS DGEMM performance on Exynos 5422" );
xlabel( "Problem size" );
ylabel( "GFLOPS/W" );
axis([32 256 0 2]);
grid("on");
legend( "DGEMM - big.LITTLE (4+4 threads)", "DGEMM - A15 (4 threads)", 
                                            "DGEMM - A15 (3 threads)",
                                            "DGEMM - A15 (2 threads)",
                                            "DGEMM - A15 (1 threads)",
                                            "DGEMM - A7 (4 threads)",
                                            "DGEMM - A7 (3 threads)",
                                            "DGEMM - A7 (2 threads)",
                                            "DGEMM - A7 (1 threads)", 'location', 'northwest' );


print -FTimes:5 -dpdf -color dgemm_BLIS_GFLOPSW_detail_tiny.pdf





==> Plots/process.m <==
%% Performance
A7_data = dlmread( './Data/Consumo_csv/ConsumoA7_2+2thread_opBLIS.csv', ';' )
A15_data = dlmread( './Data/Consumo_csv/ConsumoA15_2+2thread_opBLIS.csv', ';' );

plot( A7_data( :, 2), A7_data( :, 9), '1-x', 'linewidth', 1, 'markersize', 3, 
      A15_data( :, 2), A15_data( :, 9), '2-o', 'linewidth', 1, 'markersize', 3 );


title( "BLIS DGEMM performance on A7 / A15 / big.LITTLE" );
xlabel( "Problem size" );
ylabel( "GFLOPS" );
axis([32 4096 0 12]);
grid("on");
legend( "DGEMM - A7 (4 threads)", "DGEMM - A15 (4 threads)" );

print -FTimes:9 -dpdf -color dgemm_BLIS_A7_A15_bigLITTLE_GFLOPS.pdf


%% Energy efficiency
A7_data = dlmread( './Data/Consumo_csv/ConsumoA7_2+2thread_opBLIS.csv', ';' )
A15_data = dlmread( './Data/Consumo_csv/ConsumoA15_2+2thread_opBLIS.csv', ';' );

plot( A7_data( :, 2), A7_data( :, end), '1-x', 'linewidth', 1, 'markersize', 3, 
      A15_data( :, 2), A15_data( :, end), '2-o', 'linewidth', 1, 'markersize', 3 );


title( "BLIS DGEMM performance on A7 / A15 / big.LITTLE" );
xlabel( "Problem size" );
ylabel( "GFLOPS/W" );
axis([32 4096 0 2]);
grid("on");
legend( "DGEMM - A7 (4 threads)", "DGEMM - A15 (4 threads)" );

print -FTimes:9 -dpdf -color dgemm_BLIS_A7_A15_bigLITTLE_GFLOPSW.pdf


